Emotion Selectable End-to-End Text-based Speech Editing

Text-based speech editing allows users to edit speech by intuitively cutting, copying, and pasting text to speed up the process of editing speech. In the previous work, CampNet (context-aware mask prediction network) is proposed to realize text-based speech editing, significantly improving the quality of edited speech. This paper aims at a new task: adding emotional effect to the editing speech during the text-based speech editing to make the generated speech more expressive. To achieve this task, we propose Emo-CampNet (emotion CampNet), which can provide the option of emotional attributes for the generated speech in text-based speech editing and has the one-shot ability to edit unseen speakers' speech. Firstly, we propose an end-to-end emotion-selectable text-based speech editing model. The key idea of the model is to control the emotion of generated speech by introducing additional emotion attributes based on the context-aware mask prediction network. Secondly, to prevent the emotion of the generated speech from being interfered by the emotional components in the original speech, a neutral content generator is proposed to remove the emotion from the original speech, which is optimized by the generative adversarial framework. Thirdly, two data augmentation methods are proposed to enrich the emotional and pronunciation information in the training set, which can enable the model to edit the unseen speaker's speech. The experimental results that 1) Emo-CampNet can effectively control the emotion of the generated speech in the process of text-based speech editing; And can edit unseen speakers' speech. 2) Detailed ablation experiments further prove the effectiveness of emotional selectivity and data augmentation methods. The demo page is available at https://hairuo55.github.io/Emo-CampNet/

==> addfig/plot_wave_gen_addworld_slt_f0-three.py <==
import numpy as np
import librosa
import matplotlib
matplotlib.use("Agg")

import librosa.display
import numpy as np
import matplotlib as mpl
mpl.use('agg')  # Use non-interactive backend by default
import matplotlib.pyplot as plt
import os
import pdb
plt.style.use('ggplot')
sr=16000
title_daxiao = 18

def readf0(path):
    f01 = []
    with open(path) as fp:
        lines = fp.readlines()
        for line in lines[1:]:
            f01.append(float(line.split()[0]))
    return np.array(f01)

def save_waveplot( y_target,path,sr):
    #plt.figure(figsize=(16, 6))

    #plt.subplot(2, 1, 1)
    librosa.display.waveplot(y_target, sr=sr)
    #plt.subplot(2, 1, 2)
    #librosa.display.waveplot(y_hat, sr=sr)
    plt.tight_layout()
    plt.savefig(path, format="png")
    plt.close()


def plot_sig(y,path_save,sr,win_length=512,hop_length=128,n_fft=1024):
    D = librosa.amplitude_to_db(np.abs(librosa.stft(y,win_length=win_length,hop_length=hop_length,n_fft=n_fft)), ref=np.max)

    #fig = plt.figure(figsize=(20, 5))
    fig = plt.figure()
    librosa.display.specshow(D,sr=sr, x_axis='time', y_axis='linear')
    #plt.set_cmap(colormap)
    #plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    #plt.colorbar(format='%+2.0f dB')
    #plt.title('Log-Power spectrogram')
    plt.set_cmap("hot")
    plt.tight_layout()
    fig.savefig(path_save, bbox_inches='tight')
    plt.close(fig)

def get_wave(wavepath):
    origianl_waveform_data,_ = librosa.load(wavepath,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:32000]
    return origianl_waveform_data


def plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True,y_left=False,y_right=False):
    origianl_waveform_data_org,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    #D = librosa.feature.melspectrogram(S=np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160)),sr=sr)
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='log')
    
    ax.set_title(title_name,fontsize=title_daxiao)
    
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap(colormap)
    plt.xticks(fontsize=xy_front)
    if y_left: 
        plt.yticks([500,375,250,125,0], [0,2000,4000,6000,8000])
    else:
        plt.yticks([], [])
    plt.yticks(fontsize=xy_front)
    
    #f0_path = os.path.dirname(org_path)  +  r"\new_F0\\" + os.path.basename(org_path).replace("wav","f0")
    #aligned_predict_f0 = readf0(f0_path)
    aa = aa + 640
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    aligned_predict_f0, voiced_flag, voiced_probs = librosa.pyin(origianl_waveform_data,fmin=50, fmax=500,sr=sr,win_length=480,hop_length=160)
    #pdb.set_trace()
    aligned_predict_f0[np.isnan(aligned_predict_f0)] = 0
    ax2 = ax.twinx()
    ax2.plot(aligned_predict_f0,label='predict F0', linewidth=2.5)
    
    
    
    ax2.set_yticks(np.arange(100,300,1))
    plt.xticks([0, 100,200,300,400,500], [0,1.0,2.0,3.0,4.0,5.0])
    
    if y_right: 
        plt.yticks([100,150,200,250], [100,150,200,250])
        plt.yticks(fontsize=xy_front)
        ax2.set_ylabel('F0 (Hz)',fontsize = xy_front_label)    
        
        
    else:
        #plt.yticks([], [])
        plt.yticks([100,150,200,250], [100,150,200,250])
        plt.yticks(fontsize=1)
        #ax2.set_yticklabels([])
        #plt.setp(ax2.get_yticklabels(), visible=False)
    
    plt.yticks(fontsize=xy_front)
    ax2.set_xlabel('Times (s)',fontsize = xy_front_label)
    ax.grid(b=False)
    if y_label == True:
        ax.set_ylabel("Frequency (Hz)",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")
        


def plot_one_wave(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True):
   
    origianl_waveform_data,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data[aa:aa+total_len]
    librosa.display.waveplot(origianl_waveform_data, sr=sr,x_axis="s")
    ax.set_title(title_name,fontsize=title_daxiao)
    #my_x_ticks = np.arange(0,len(origianl_waveform_data),2)
    #plt.xticks(my_x_ticks)
    plt.xticks([])
    ax.set_xlabel('')
    plt.yticks(fontsize=xy_front)
    plt.yticks([0.0, 0.5,-0.5], [0.0,0.5,-0.5])
    if y_label == True:
        ax.set_ylabel("Amplitude",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")



def plot_stft_wave_total(filename  , save_path):
    fig, axs = plt.subplots(3, 1,figsize=(12,9))
    #plt.subplots_adjust(wspace=0.2, hspace=0.2)
    # org_path = r"D:\workdata\博一\论文\speech-editing\test\org\wav\p225_007.wav"
    # Synth = r"D:\workdata\博一\论文\speech-editing\test\synth\save_p225_p226_20\p225_007.wav"
    # Voco = r"D:\workdata\博一\论文\speech-editing\test\voco\voco_p225_p226_20\p225_007.wav"
    # Edit = r"D:\workdata\博一\论文\speech-editing\test\edit\wav\p225_007.wav"
    # CampNet = r"D:\workdata\博一\论文\speech-editing\test\campnet\step3690000\p225_007.wav"
    
    org_path = r"F:\work\paper\IEEEtran-v4-wordlevel\addfig\p226_003.wav"
    Synth = r"F:\work\paper\IEEEtran-v4-wordlevel\addfig\p226_003-noword.wav"
    Synth_1 = r"F:\work\paper\IEEEtran-v4-wordlevel\addfig\p226_003-word.wav"
    title_daxiao = 26
    aa = 11677
    total_len = 1570600
    xy_front = 15
    xy_front_label = 20
    colormap = "jet"

    ax = plt.subplot(3, 1, 1)
    plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,"Orginal", y_left=True)

    #aa = 0
    ax = plt.subplot(3, 1, 2)
    plot_one(ax,Synth,aa,total_len,xy_front,xy_front_label,colormap,"One-step",y_left=True)

    ax = plt.subplot(3, 1, 3)
    plot_one(ax,Synth_1,aa,total_len,xy_front,xy_front_label,colormap,"Word-step",y_left=True)
    # ax = plt.subplot(2, 5, 7)
    # plot_one(ax,Synth,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    # ax = plt.subplot(2, 5, 8)
    # plot_one(ax,Voco,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    # #aa = 0
    # ax = plt.subplot(2, 5, 9)
    # plot_one(ax,Edit,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)


    # ax = plt.subplot(2, 5, 10)
    # plot_one(ax,CampNet,aa,total_len,xy_front,xy_front_label,colormap,y_label=False,y_right=True)



    #plt.tight_layout()
    fig.savefig(save_path, bbox_inches='tight')
    plt.close(fig)

#wavepath = "/data8/wangtao/code/Vocoder/wavenet_vocoder/egs/mol_lj/exp/lj_16k_train_no_dev_mol_wavenet/generated/checkpoint_latest/eval_small/LJ050-0040_ref.wav"
#waveform_data = get_wave(wavepath)
#save_waveplot(waveform_data,"gen/wave_slt.png",sr)
#plot_sig(waveform_data,"gen/stft.png",sr,win_length=480,hop_length=160,n_fft=1024)
plot_stft_wave_total("abs","word-level-exp.png")


==> addfig/plot_wave_gen_addworld_slt_f0.py <==
import numpy as np
import librosa
import matplotlib
matplotlib.use("Agg")

import librosa.display
import numpy as np
import matplotlib as mpl
mpl.use('agg')  # Use non-interactive backend by default
import matplotlib.pyplot as plt
import os
import pdb
plt.style.use('ggplot')
sr=16000
title_daxiao = 18

def readf0(path):
    f01 = []
    with open(path) as fp:
        lines = fp.readlines()
        for line in lines[1:]:
            f01.append(float(line.split()[0]))
    return np.array(f01)

def save_waveplot( y_target,path,sr):
    #plt.figure(figsize=(16, 6))

    #plt.subplot(2, 1, 1)
    librosa.display.waveplot(y_target, sr=sr)
    #plt.subplot(2, 1, 2)
    #librosa.display.waveplot(y_hat, sr=sr)
    plt.tight_layout()
    plt.savefig(path, format="png")
    plt.close()


def plot_sig(y,path_save,sr,win_length=512,hop_length=128,n_fft=1024):
    D = librosa.amplitude_to_db(np.abs(librosa.stft(y,win_length=win_length,hop_length=hop_length,n_fft=n_fft)), ref=np.max)

    #fig = plt.figure(figsize=(20, 5))
    fig = plt.figure()
    librosa.display.specshow(D,sr=sr, x_axis='time', y_axis='linear')
    #plt.set_cmap(colormap)
    #plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    #plt.colorbar(format='%+2.0f dB')
    #plt.title('Log-Power spectrogram')
    plt.set_cmap("hot")
    plt.tight_layout()
    fig.savefig(path_save, bbox_inches='tight')
    plt.close(fig)

def get_wave(wavepath):
    origianl_waveform_data,_ = librosa.load(wavepath,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:32000]
    return origianl_waveform_data


def plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True,y_left=False,y_right=False,xlabel = False):
    origianl_waveform_data_org,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    #D = librosa.feature.melspectrogram(S=np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160)),sr=sr)
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='log')
    
    ax.set_title(title_name,fontsize=title_daxiao)
    
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap(colormap)
    plt.xticks(fontsize=xy_front)
    if y_left: 
        plt.yticks([500,375,250,125,0], [0,2000,4000,6000,8000])
    else:
        plt.yticks([], [])
    plt.yticks(fontsize=xy_front)
    
    #f0_path = os.path.dirname(org_path)  +  r"\new_F0\\" + os.path.basename(org_path).replace("wav","f0")
    #aligned_predict_f0 = readf0(f0_path)
    aa = aa + 640
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    aligned_predict_f0, voiced_flag, voiced_probs = librosa.pyin(origianl_waveform_data,fmin=50, fmax=500,sr=sr,win_length=480,hop_length=160)
    #pdb.set_trace()
    aligned_predict_f0[np.isnan(aligned_predict_f0)] = 0
    ax2 = ax.twinx()
    ax2.plot(aligned_predict_f0,label='predict F0', linewidth=1.5)
    
    
    
    ax2.set_yticks(np.arange(100,300,1))
    plt.xticks([0, 70,310,400], [0,0.7,3.1,4.0])
    ax.get_xticklabels()[1].set_color("red")
    ax.get_xticklabels()[2].set_color("red")
    if y_right: 
        plt.yticks([100,150,200], [100,150,200])
        plt.yticks(fontsize=xy_front)
        ax2.set_ylabel('F0 (Hz)',fontsize = xy_front_label)    
        
        
    else:
        #plt.yticks([], [])
        plt.yticks([100,150,200], [100,150,200])
        plt.yticks(fontsize=1)
        #ax2.set_yticklabels([])
        #plt.setp(ax2.get_yticklabels(), visible=False)
    
    plt.yticks(fontsize=xy_front)
    if xlabel:
        ax.set_xlabel('Times (s)',fontsize = xy_front_label)
    ax.grid(b=False)
    if y_label == True:
        ax.set_ylabel("Frequency (Hz)",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")
        


def plot_one_wave(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True):
   
    origianl_waveform_data,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data[aa:aa+total_len]
    librosa.display.waveplot(origianl_waveform_data, sr=sr,x_axis="s")
    ax.set_title(title_name,fontsize=title_daxiao)
    #my_x_ticks = np.arange(0,len(origianl_waveform_data),2)
    #plt.xticks(my_x_ticks)
    plt.xticks([])
    ax.set_xlabel('')
    plt.yticks(fontsize=xy_front)
    plt.yticks([0.0, 0.5,-0.5], [0.0,0.5,-0.5])
    if y_label == True:
        ax.set_ylabel("Amplitude",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")



def plot_stft_wave_total(filename  , save_path):
    fig, axs = plt.subplots(2, 1,figsize=(12,9),gridspec_kw={'height_ratios':[1, 2]})
    #plt.subplots_adjust(wspace=0.2, hspace=0.2)
    # org_path = r"D:\workdata\博一\论文\speech-editing\test\org\wav\p225_007.wav"
    # Synth = r"D:\workdata\博一\论文\speech-editing\test\synth\save_p225_p226_20\p225_007.wav"
    # Voco = r"D:\workdata\博一\论文\speech-editing\test\voco\voco_p225_p226_20\p225_007.wav"
    # Edit = r"D:\workdata\博一\论文\speech-editing\test\edit\wav\p225_007.wav"
    # CampNet = r"D:\workdata\博一\论文\speech-editing\test\campnet\step3690000\p225_007.wav"
    
    org_path = r"F:\work\paper\IEEEtran-v4-wordlevel\addfig\p225_0173multi.wav"
    Synth = r"F:\work\paper\IEEEtran-v4-wordlevel\addfig\p225_0172multi.wav"
    
    title_daxiao = 26
    aa = 10720
    total_len = 64000
    xy_front = 15
    xy_front_label = 17
    colormap = "jet"

    ax = plt.subplot(2, 1, 1)
    plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,"One-step", y_left=True,y_right=True)

    #aa = 0
    ax = plt.subplot(2, 1, 2)
    plot_one(ax,Synth,aa,total_len,xy_front,xy_front_label,colormap,"Word-level",y_left=True,y_right=True,xlabel = True)

    # ax = plt.subplot(2, 5, 7)
    # plot_one(ax,Synth,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    # ax = plt.subplot(2, 5, 8)
    # plot_one(ax,Voco,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    # #aa = 0
    # ax = plt.subplot(2, 5, 9)
    # plot_one(ax,Edit,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)


    # ax = plt.subplot(2, 5, 10)
    # plot_one(ax,CampNet,aa,total_len,xy_front,xy_front_label,colormap,y_label=False,y_right=True)



    #plt.tight_layout()
    fig.savefig(save_path, bbox_inches='tight')
    plt.close(fig)

#wavepath = "/data8/wangtao/code/Vocoder/wavenet_vocoder/egs/mol_lj/exp/lj_16k_train_no_dev_mol_wavenet/generated/checkpoint_latest/eval_small/LJ050-0040_ref.wav"
#waveform_data = get_wave(wavepath)
#save_waveplot(waveform_data,"gen/wave_slt.png",sr)
#plot_sig(waveform_data,"gen/stft.png",sr,win_length=480,hop_length=160,n_fft=1024)
plot_stft_wave_total("abs","word-level-exp.png")


==> forplot/plot_single.py <==
import numpy as np
import librosa
import matplotlib
matplotlib.use("Agg")

import librosa.display
import numpy as np
import matplotlib as mpl
mpl.use('agg')  # Use non-interactive backend by default
import matplotlib.pyplot as plt
import os
import pdb
plt.style.use('ggplot')
sr=16000
title_daxiao = 24

def readf0(path):
    f01 = []
    with open(path) as fp:
        lines = fp.readlines()
        for line in lines[1:]:
            f01.append(float(line.split()[0]))
    return np.array(f01)

def save_waveplot( y_target,path,sr):
    #plt.figure(figsize=(16, 6))

    #plt.subplot(2, 1, 1)
    librosa.display.waveplot(y_target, sr=sr)
    #plt.subplot(2, 1, 2)
    #librosa.display.waveplot(y_hat, sr=sr)
    plt.tight_layout()
    plt.savefig(path, format="png")
    plt.close()


def plot_sig(y,path_save,sr,win_length=512,hop_length=128,n_fft=1024):
    fig = plt.figure()
    origianl_waveform_data = y
    #D = librosa.feature.melspectrogram(S=np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160)),sr=sr)
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='log')
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap("jet")
    plt.grid(b=False)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()
    fig.savefig(path_save, bbox_inches='tight')
    plt.close(fig)    


def get_wave(wavepath):
    origianl_waveform_data,_ = librosa.load(wavepath,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:32000]
    return origianl_waveform_data


def plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,y_label=True,y_left=False,y_right=False):
    origianl_waveform_data_org,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    #D = librosa.feature.melspectrogram(S=np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160)),sr=sr)
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='log')
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap(colormap)
    plt.xticks(fontsize=xy_front)
    if y_left: 
        plt.yticks([500,375,250,125,0], [0,2000,4000,6000,8000])
    else:
        plt.yticks([], [])
    plt.yticks(fontsize=xy_front)
    
    #f0_path = os.path.dirname(org_path)  +  r"\new_F0\\" + os.path.basename(org_path).replace("wav","f0")
    #aligned_predict_f0 = readf0(f0_path)
    aa = aa + 640
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    aligned_predict_f0, voiced_flag, voiced_probs = librosa.pyin(origianl_waveform_data,fmin=50, fmax=500,sr=sr,win_length=480,hop_length=160)
    #pdb.set_trace()
    aligned_predict_f0[np.isnan(aligned_predict_f0)] = 0
    
    plt.xticks([50,150], [0.50,1.50])
    ax.tick_params(axis='x',colors='red', which='both')
    ax2 = ax.twinx()
    ax2.plot(aligned_predict_f0,label='predict F0', linewidth=2.5)
    
    
    
    ax2.set_yticks(np.arange(100,300,1))
    
    
    
    if y_right: 
        plt.yticks([150,200,250], [150,200,250])
        plt.yticks(fontsize=xy_front)
        ax2.set_ylabel('F0 (Hz)',fontsize = xy_front_label)    
        
        
    else:
        #plt.yticks([], [])
        plt.yticks([150,200,250], [150,200,250])
        plt.yticks(fontsize=1)
        #ax2.set_yticklabels([])
        #plt.setp(ax2.get_yticklabels(), visible=False)
    
    plt.yticks(fontsize=xy_front)
    ax2.set_xlabel('Times (s)',fontsize = xy_front_label)
    ax.grid(b=False)
    if y_label == True:
        ax.set_ylabel("Frequency (Hz)",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")
        


def plot_one_wave(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True):
   
    origianl_waveform_data,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data[aa:aa+total_len]
    librosa.display.waveplot(origianl_waveform_data, sr=sr,x_axis="s")
    ax.set_title(title_name,fontsize=title_daxiao)
    #my_x_ticks = np.arange(0,len(origianl_waveform_data),2)
    #plt.xticks(my_x_ticks)
    plt.xticks([])
    ax.set_xlabel('')
    plt.yticks(fontsize=xy_front)
    plt.yticks([0.0, 0.5,-0.5], [0.0,0.5,-0.5])
    if y_label == True:
        ax.set_ylabel("Amplitude",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")



def plot_stft_wave_total(filename  , save_path):
    fig, axs = plt.subplots(2, 5,figsize=(35,10),gridspec_kw={'height_ratios':[1, 2]})
    #plt.subplots_adjust(wspace=0.2, hspace=0.2)
    # org_path = r"D:\workdata\博一\论文\speech-editing\test\org\wav\p225_007.wav"
    # Synth = r"D:\workdata\博一\论文\speech-editing\test\synth\save_p225_p226_20\p225_007.wav"
    # Voco = r"D:\workdata\博一\论文\speech-editing\test\voco\voco_p225_p226_20\p225_007.wav"
    # Edit = r"D:\workdata\博一\论文\speech-editing\test\edit\wav\p225_007.wav"
    # CampNet = r"D:\workdata\博一\论文\speech-editing\test\campnet\step3690000\p225_007.wav"
    
    Angry = r"p225_0072_Angry.wav"
    Happy = r"p225_0072_Happy.wav"
    Neutral = r"p225_0072_Neutral.wav"
    Sad = r"p225_0072_Sad.wav"
    Surprise = r"p225_0072_Surprise.wav"
    
    title_daxiao = 26
    aa = 7462
    total_len = 28442
    xy_front = 15
    xy_front_label = 20
    colormap = "jet"

    ax = plt.subplot(2, 5, 1)
    plot_one_wave(ax,Neutral,aa,total_len,xy_front,xy_front_label,colormap,'Neutral',y_label=True)


    ax = plt.subplot(2, 5, 2)
    plot_one_wave(ax,Sad,aa,total_len,xy_front,xy_front_label,colormap,'Sad',y_label=False)



    ax = plt.subplot(2, 5, 3)
    plot_one_wave(ax,Surprise,aa,total_len,xy_front,xy_front_label,colormap,'Surprise',y_label=False)



    #aa = 0
    ax = plt.subplot(2, 5, 4)
    plot_one_wave(ax,Happy,aa,total_len,xy_front,xy_front_label,colormap,'Happy',y_label=False)




    ax = plt.subplot(2, 5, 5)
    plot_one_wave(ax,Angry,aa,total_len,xy_front,xy_front_label,colormap,'Angry',y_label=False)

    #aa = 0
    ax = plt.subplot(2, 5, 6)
    plot_one(ax,Neutral,aa,total_len,xy_front,xy_front_label,colormap,y_left=True)

    ax = plt.subplot(2, 5, 7)
    plot_one(ax,Sad,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    ax = plt.subplot(2, 5, 8)
    plot_one(ax,Surprise,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    #aa = 0
    ax = plt.subplot(2, 5, 9)
    plot_one(ax,Happy,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)


    ax = plt.subplot(2, 5, 10)
    plot_one(ax,Angry,aa,total_len,xy_front,xy_front_label,colormap,y_label=False,y_right=True)



    #plt.tight_layout()
    fig.savefig(save_path, bbox_inches='tight')
    plt.close(fig)

wavepath = "0014_000581.wav"
waveform_data = get_wave(wavepath)
#save_waveplot(waveform_data,"gen/wave_slt.png",sr)
plot_sig(waveform_data,"plot1.png",sr,win_length=480,hop_length=160,n_fft=1024)
# plot_stft_wave_total("abs","total_slt_F0.png")
#plot_stft_wave_total("abs","total_slt_F0.pdf")

==> forplot/plot_wave_gen_addworld_slt_f0.py <==
import numpy as np
import librosa
import matplotlib
matplotlib.use("Agg")

import librosa.display
import numpy as np
import matplotlib as mpl
mpl.use('agg')  # Use non-interactive backend by default
import matplotlib.pyplot as plt
import os
import pdb
plt.style.use('ggplot')
sr=16000
title_daxiao = 24

def readf0(path):
    f01 = []
    with open(path) as fp:
        lines = fp.readlines()
        for line in lines[1:]:
            f01.append(float(line.split()[0]))
    return np.array(f01)

def save_waveplot( y_target,path,sr):
    #plt.figure(figsize=(16, 6))

    #plt.subplot(2, 1, 1)
    librosa.display.waveplot(y_target, sr=sr)
    #plt.subplot(2, 1, 2)
    #librosa.display.waveplot(y_hat, sr=sr)
    plt.tight_layout()
    plt.savefig(path, format="png")
    plt.close()


def plot_sig(y,path_save,sr,win_length=512,hop_length=128,n_fft=1024):
    D = librosa.amplitude_to_db(np.abs(librosa.stft(y,win_length=win_length,hop_length=hop_length,n_fft=n_fft)), ref=np.max)

    #fig = plt.figure(figsize=(20, 5))
    fig = plt.figure()
    librosa.display.specshow(D,sr=sr, x_axis='time', y_axis='linear')
    #plt.set_cmap(colormap)
    #plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    #plt.colorbar(format='%+2.0f dB')
    #plt.title('Log-Power spectrogram')
    plt.set_cmap("hot")
    plt.tight_layout()
    fig.savefig(path_save, bbox_inches='tight')
    plt.close(fig)

def get_wave(wavepath):
    origianl_waveform_data,_ = librosa.load(wavepath,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:32000]
    return origianl_waveform_data


def plot_one(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,y_label=True,y_left=False,y_right=False):
    origianl_waveform_data_org,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    #D = librosa.feature.melspectrogram(S=np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160)),sr=sr)
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='log')
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap(colormap)
    plt.xticks(fontsize=xy_front)
    if y_left: 
        plt.yticks([500,375,250,125,0], [0,2000,4000,6000,8000])
    else:
        plt.yticks([], [])
    plt.yticks(fontsize=xy_front)
    
    #f0_path = os.path.dirname(org_path)  +  r"\new_F0\\" + os.path.basename(org_path).replace("wav","f0")
    #aligned_predict_f0 = readf0(f0_path)
    aa = aa + 640
    origianl_waveform_data = origianl_waveform_data_org[aa:aa+total_len]
    aligned_predict_f0, voiced_flag, voiced_probs = librosa.pyin(origianl_waveform_data,fmin=50, fmax=500,sr=sr,win_length=480,hop_length=160)
    #pdb.set_trace()
    aligned_predict_f0[np.isnan(aligned_predict_f0)] = 0
    
    plt.xticks([50,150], [0.50,1.50])
    ax.tick_params(axis='x',colors='red', which='both')
    ax2 = ax.twinx()
    ax2.plot(aligned_predict_f0,label='predict F0', linewidth=2.5)
    
    
    
    ax2.set_yticks(np.arange(100,300,1))
    
    
    
    if y_right: 
        plt.yticks([150,200,250], [150,200,250])
        plt.yticks(fontsize=xy_front)
        ax2.set_ylabel('F0 (Hz)',fontsize = xy_front_label)    
        
        
    else:
        #plt.yticks([], [])
        plt.yticks([150,200,250], [150,200,250])
        plt.yticks(fontsize=1)
        #ax2.set_yticklabels([])
        #plt.setp(ax2.get_yticklabels(), visible=False)
    
    plt.yticks(fontsize=xy_front)
    ax2.set_xlabel('Times (s)',fontsize = xy_front_label)
    ax.grid(b=False)
    if y_label == True:
        ax.set_ylabel("Frequency (Hz)",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")
        


def plot_one_wave(ax,org_path,aa,total_len,xy_front,xy_front_label,colormap,title_name,y_label=True):
   
    origianl_waveform_data,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data[aa:aa+total_len]
    librosa.display.waveplot(origianl_waveform_data, sr=sr,x_axis="s")
    ax.set_title(title_name,fontsize=title_daxiao)
    #my_x_ticks = np.arange(0,len(origianl_waveform_data),2)
    #plt.xticks(my_x_ticks)
    plt.xticks([])
    ax.set_xlabel('')
    plt.yticks(fontsize=xy_front)
    plt.yticks([0.0, 0.5,-0.5], [0.0,0.5,-0.5])
    if y_label == True:
        ax.set_ylabel("Amplitude",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")



def plot_stft_wave_total(filename  , save_path):
    fig, axs = plt.subplots(2, 5,figsize=(35,10),gridspec_kw={'height_ratios':[1, 2]})
    #plt.subplots_adjust(wspace=0.2, hspace=0.2)
    # org_path = r"D:\workdata\博一\论文\speech-editing\test\org\wav\p225_007.wav"
    # Synth = r"D:\workdata\博一\论文\speech-editing\test\synth\save_p225_p226_20\p225_007.wav"
    # Voco = r"D:\workdata\博一\论文\speech-editing\test\voco\voco_p225_p226_20\p225_007.wav"
    # Edit = r"D:\workdata\博一\论文\speech-editing\test\edit\wav\p225_007.wav"
    # CampNet = r"D:\workdata\博一\论文\speech-editing\test\campnet\step3690000\p225_007.wav"
    
    Angry = r"p225_0072_Angry.wav"
    Happy = r"p225_0072_Happy.wav"
    Neutral = r"p225_0072_Neutral.wav"
    Sad = r"p225_0072_Sad.wav"
    Surprise = r"p225_0072_Surprise.wav"
    
    title_daxiao = 26
    aa = 7462
    total_len = 28442
    xy_front = 15
    xy_front_label = 20
    colormap = "jet"

    ax = plt.subplot(2, 5, 1)
    plot_one_wave(ax,Neutral,aa,total_len,xy_front,xy_front_label,colormap,'Neutral',y_label=True)


    ax = plt.subplot(2, 5, 2)
    plot_one_wave(ax,Sad,aa,total_len,xy_front,xy_front_label,colormap,'Sad',y_label=False)



    ax = plt.subplot(2, 5, 3)
    plot_one_wave(ax,Surprise,aa,total_len,xy_front,xy_front_label,colormap,'Surprise',y_label=False)



    #aa = 0
    ax = plt.subplot(2, 5, 4)
    plot_one_wave(ax,Happy,aa,total_len,xy_front,xy_front_label,colormap,'Happy',y_label=False)




    ax = plt.subplot(2, 5, 5)
    plot_one_wave(ax,Angry,aa,total_len,xy_front,xy_front_label,colormap,'Angry',y_label=False)

    #aa = 0
    ax = plt.subplot(2, 5, 6)
    plot_one(ax,Neutral,aa,total_len,xy_front,xy_front_label,colormap,y_left=True)

    ax = plt.subplot(2, 5, 7)
    plot_one(ax,Sad,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    ax = plt.subplot(2, 5, 8)
    plot_one(ax,Surprise,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)



    #aa = 0
    ax = plt.subplot(2, 5, 9)
    plot_one(ax,Happy,aa,total_len,xy_front,xy_front_label,colormap,y_label=False)


    ax = plt.subplot(2, 5, 10)
    plot_one(ax,Angry,aa,total_len,xy_front,xy_front_label,colormap,y_label=False,y_right=True)



    #plt.tight_layout()
    fig.savefig(save_path, bbox_inches='tight')
    plt.close(fig)

#wavepath = "/data8/wangtao/code/Vocoder/wavenet_vocoder/egs/mol_lj/exp/lj_16k_train_no_dev_mol_wavenet/generated/checkpoint_latest/eval_small/LJ050-0040_ref.wav"
#waveform_data = get_wave(wavepath)
#save_waveplot(waveform_data,"gen/wave_slt.png",sr)
#plot_sig(waveform_data,"gen/stft.png",sr,win_length=480,hop_length=160,n_fft=1024)
plot_stft_wave_total("abs","total_slt_F0.png")
plot_stft_wave_total("abs","total_slt_F0.pdf")
